Two-loop five-point massless QCD amplitudes within the IBP approach

We solve the integration-by-parts (IBP) identities needed for the computation of any planar two-loop five-point massless amplitude in QCD. We also derive some new results for the most complicated non-planar topology with irreducible numerators of power as high as six. We do this by applying a new strategy for solving the IBP identities which scales better for problems with a large number of scales and/or master integrals. Our results are a proof of principle that the remaining non-planar contributions for all two-loop five-point massless QCD amplitudes can be computed in analytic form.

==> anc/definitions.txt <==
--------------------------------------------------------------------------------

Two-loop five-point massless QCD amplitudes within the IBP approach
Authors:	H. A. Chawdhry, M. A. Lim, A. D. Mitov (2018)
Contact:	herschel@hep.phy.cam.ac.uk
		malim@hep.phy.cam.ac.uk
		adm74@cam.ac.uk

When using these results, please cite the paper: Chawdhry, Lim, Mitov (2018)

These and further results are available here:
http://www.precision.hep.phy.cam.ac.uk/results/amplitudes/

--------------------------------------------------------------------------------

#----------IMPORTANT: Restoration of dimensionful parameter s12:
In our calculations we have set s12=1. This means that after retrieving the
projection of any integral onto a master integral, one must restore an overall
power of s12 by comparing the mass dimensions of the two sides of the equation.


#----------Momentum variables:
(see figure in paper)
Incoming momenta:   p1, p2		
Outgoing momenta:   p3, p4, p5		
Constraints:	    p1 + p2 = p3 + p4 + p5
		    p_i^2 = 0

#----------Kinematic invariants:
s12 := (p1 + p2)^2		
s23 := (p2 + p3)^2		
s34 := (p3 + p4)^2		
s45 := (p4 + p5)^2		
s51 := (p5 + p1)^2		


#----------IBP variables:
(all results are expressed in terms of these variables)
a := s23/s12		
b := s34/s12		
c := s45/s12		
d := s51/s12		
e := D (the number of space-time dimensions)		


#----------Master integrals:

mastersC1={
 C[0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0], C[0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], 
 C[0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], C[0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0], 
 C[0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], C[1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 C[0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0], 
 C[0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], C[0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0], 
 C[0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0], C[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 C[1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], C[1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 C[1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], C[1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
 C[0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0], C[0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0], C[0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0], C[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 C[0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0], C[0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0], 
 C[0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0], C[1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0], C[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 C[1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], C[-1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0], 
 C[-1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[1, -1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 C[0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0], C[0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0], 
 C[0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0], 
 C[1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0], C[1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0], C[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 C[1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0], C[-1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[-1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[1, -1, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[1, -1, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0], C[1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0], 
 C[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], C[-1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[0, 1, 1, 1, 1, 1, -1, 1, 1, 0, 0], C[1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[1, 1, 0, 1, 1, 1, -1, 1, 1, 0, 0], C[1, 1, 1, 1, 1, 1, -1, 0, 1, 0, 0], 
 C[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0], C[1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
 C[1, 1, 1, 1, 1, 1, -1, 1, 1, 0, 0], C[1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1]};

mastersC2={
 C[0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], C[0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0], 
 C[0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], C[0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], 
 C[1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], C[1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0], C[0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], 
 C[0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1], C[0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1], 
 C[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0], C[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0], 
 C[-1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0], C[0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0], 
 C[1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0], C[0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1], 
 C[0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1], C[0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1], 
 C[1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[1, -1, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0], C[-1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 C[0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1], C[-1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1]};

mastersC3={
 C[1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0], C[0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], C[1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 C[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0], C[0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1], 
 C[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0], C[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 C[1, -1, 0, 1, 1, 1, 0, 1, 0, 0, 0], C[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1]};


mastersB1={
 B[0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], B[0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 B[0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], B[1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], 
 B[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0], B[0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0], 
 B[0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0], B[1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0], 
 B[0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0], B[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0], 
 B[1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], B[1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], 
 B[1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0], B[1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 B[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0], B[0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 B[0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], B[1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 B[0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 B[0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], B[1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0], B[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 B[1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0], B[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 B[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], B[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], B[1, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0], 
 B[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], B[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 B[0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], B[0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], B[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 B[1, 1, -1, 1, 0, 1, 0, 1, 0, 0, 0], B[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 B[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], B[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 B[1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], B[0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 B[0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], B[-1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0], B[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 B[1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], B[1, -1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 B[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], B[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 B[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], B[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 B[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], B[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 B[-1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0], B[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 1, -1, 1, 1, 0, 0, 0, 0], B[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 B[1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0], B[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], B[1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0], 
 B[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], B[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 B[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], B[-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 B[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], B[1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0], 
 B[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], B[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], B[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 B[1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0], B[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 B[1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0], B[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 B[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], B[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 B[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], B[-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], B[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], B[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 B[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0], B[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0], 
 B[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0], B[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0], 
 B[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], B[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0], B[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 B[1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0], B[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 B[1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0], B[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 B[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], B[0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], B[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 B[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], B[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1], B[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], 
 B[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1]};

mastersB2={
 B[0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], B[0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 B[1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], B[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0], 
 B[1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0], B[0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 B[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0], B[0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1], 
 B[1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], B[1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], 
 B[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0], B[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1], 
 B[0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1], B[0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1], 
 B[0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1], B[0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1], 
 B[1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], B[1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0], B[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], 
 B[1, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0], B[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], B[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 B[1, 1, -1, 1, 0, 1, 0, 1, 0, 0, 0], B[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 B[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], B[1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0], 
 B[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], B[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 B[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1], 
 B[1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1], B[0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1], 
 B[1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1], B[1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1], 
 B[0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1], B[1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1], 
 B[1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1], B[0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1], 
 B[-1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1], B[1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1], 
 B[0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1], B[-1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], B[1, 1, 1, 1, -1, 1, 1, 0, 0, 0, 0], 
 B[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], B[1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0], 
 B[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], B[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 B[1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1], 
 B[1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1], B[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1], 
 B[1, -1, 1, 1, 0, 1, 0, 1, 0, 0, 1], B[1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1], 
 B[1, 1, 1, -1, 0, 0, 1, 1, 0, 0, 1], B[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1], 
 B[1, -1, 1, 0, 0, 1, 1, 1, 0, 0, 1], B[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1], 
 B[-1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1], B[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0], B[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0], 
 B[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0], B[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 1], B[1, 1, 1, 0, -1, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1], B[1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 1], 
 B[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1], B[-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1], B[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 1], 
 B[1, 1, 1, 1, -2, 1, 1, 1, 0, 0, 1]};

